The Nature of Class I Sources: Periodic Variables in Orion

We present a quantitative, empirically based argument that at least some Class I sources are low-mass, pre-main-sequence stars surrounded by spatially extended envelopes of dusty gas. The source luminosity arises principally from stellar gravitational contraction, as in optically visible pre-main-sequence stars that lack such envelopes. We base our argument on the fact that some Class I sources in Orion and other star-forming regions have been observed by Spitzer to be periodic variables in the mid-infrared, and with periods consistent with T Tauri rotation rates. Using a radiative transfer code, we construct a variety of dust envelopes surrounding rotating, spotted stars, to see if an envelope that produces a Class I SED at least broadly matches the observed modulations in luminosity. Acceptable envelopes can either be spherical or flattened, and may or may not have polar cavities. The key requirement is that they have a modest equatorial optical depth at the Spitzer waveband of 3.6 ${\mu}$m, typically ${\tau_{3.6}}$ ${\approx}$ 0.6. The total envelope mass, based on this limited study, is at most about 0.1 $\text{M}_{\odot}$, less than a typical stellar mass. Future studies should focus on the dynamics of the envelope, to determine whether material is actually falling onto the circumstellar disk.

==> anc/150yso_appendix_tab.txt <==
Title: The Nature of Class I Sources: Periodic Variables in Orion 
Authors: Ellithorpe E.A., Duchene G., Stahler S.W. 
Table: Amplitude of Variability for 150 YSOs in Orion
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
   1- 23 A23    ---      Object  Target name
  25- 27 A3     ---      Class   Classification
  29- 33 F5.2   d        Period  Period        
  35- 39 F5.2   mag      alpha   Amplitude of variation at 3.6 micron
  41- 45 F5.2   mag      error   Reduced chi square error
      47 A1     ---      Note    Note (1) 
--------------------------------------------------------------------------------
Note (1):
    a = The object is an eclipsing binary, as identified from
        its light curve at 3.6 microns.
    b = Misclassified in Megeath 2012 [2012AJ....144..192M]. These 
        are Class II Objects, based on their SEDs. 
--------------------------------------------------------------------------------
ISOYJ053427.70-053155.4 III  3.37 -0.05  2.63     
ISOYJ053434.88-044243.5 III  9.36  0.05  3.03    
ISOYJ053435.15-053210.4 III  5.18 -0.01  1.14    
ISOYJ053435.98-045218.0  II  2.34  0.11  2.67    
ISOYJ053439.11-053839.2 III  2.41  0.05  2.29    
ISOYJ053439.76-052425.6 III 17.0   0.05  2.65    
ISOYJ053441.18-054611.7  II  8.02  0.11  1.98    
ISOYJ053441.71-052653.0  II  8.47  0.05  1.73    
ISOYJ053441.87-055502.6  II  1.66 -0.06  2.55    
ISOYJ053442.74-052837.6  II  6.15 -0.12  3.26    
ISOYJ053445.00-045559.2  II  3.40 -0.07  1.71    
ISOYJ053447.64-054350.7 III  4.27  0.05  2.00    
ISOYJ053447.74-052632.1  II  1.84  0.11  1.99    
ISOYJ053447.85-044228.9 III  8.36 -0.08  2.08    
ISOYJ053449.57-052903.4  II 14.7  -0.13  1.95    
ISOYJ053450.66-050407.7 III  9.24  0.02  1.06    
ISOYJ053450.72-045836.8  II  6.32  0.12  3.94    
ISOYJ053452.22-045102.7 III  5.15 -0.05  2.16    
ISOYJ053452.49-044940.4 III  6.25 -0.01  1.23    
ISOYJ053452.60-051536.6 III  2.35  0.13  5.31    
ISOYJ053453.12-055955.0 III  2.55 -0.02  1.26    
ISOYJ053453.99-044537.3  II  2.38 -0.26  3.55    
ISOYJ053454.83-052512.6  II  3.75  0.06  2.16    
ISOYJ053454.90-054643.9  II 13.6  -0.26  3.81    
ISOYJ053454.92-050128.4 III 13.9   0.18  2.21    
ISOYJ053457.20-050823.9 III  1.63  0.01  1.13    
ISOYJ053458.53-060000.4  II  5.98  0.01  1.30    
ISOYJ053500.22-052409.2   I  7.29  0.39  3.12    
ISOYJ053500.54-054859.1 III  6.63  0.05  3.16    
ISOYJ053501.08-052304.1  II  3.98  0.12  2.72    
ISOYJ053501.10-052337.3 III  7.12  0.01  1.20    
ISOYJ053501.34-052811.9 III  7.23 -0.11  3.33    
ISOYJ053501.34-054113.5  II  8.41  0.13  2.38    
ISOYJ053502.38-051548.0 III  6.09  0.18 15.6     
ISOYJ053503.12-050917.0  II  4.32  0.05  3.12    
ISOYJ053503.24-051726.4  II  4.73 -0.11  2.59    
ISOYJ053503.70-052245.7  II  5.11 -0.07  2.99    
ISOYJ053504.56-052013.9 III  8.43 -0.06  4.58    
ISOYJ053504.61-045829.0  II  4.67 -0.14  1.92    
ISOYJ053504.80-060020.8 III  5.13 -0.05  2.74    
ISOYJ053504.95-052109.2 III 10.1   0.06  3.33    
ISOYJ053505.45-052230.5  II  3.56 -0.06  1.97    
ISOYJ053505.71-052354.1 III 20.5   0.05  1.77    
ISOYJ053505.79-053827.8  II  2.80  0.13  2.86    
ISOYJ053505.85-044843.3  II  6.16  0.17  1.87    
ISOYJ053506.77-055101.3  II  6.76  0.05  2.98    
ISOYJ053506.86-051133.2 III  5.47  0.31  6.82    
ISOYJ053507.01-050134.8  II  2.83  0.12  1.93    
ISOYJ053507.70-055749.5 III  3.75 -0.02  1.19    
ISOYJ053508.02-053244.3  II  6.87  0.14  2.30    
ISOYJ053508.07-054853.8  II  7.97  0.13  1.82    
ISOYJ053508.26-055000.3 III  6.83  0.05  3.82    
ISOYJ053509.95-051449.9  II  2.19  0.05  2.24    
ISOYJ053510.02-051816.6 III  9.37 -0.08  3.55    
ISOYJ053510.99-051521.8  II 11.3   0.20  3.25    
ISOYJ053511.10-051601.8  II  4.75 -0.11  4.45    
ISOYJ053511.48-052352.0 III 22.4   0.12  3.12    
ISOYJ053511.56-052448.0 III  3.74  0.05  2.07    
ISOYJ053511.62-051912.3   I  6.77 -0.05  2.39 b    
ISOYJ053511.89-052002.0  II  4.66  0.05  3.12    
ISOYJ053511.95-052845.0  II  3.11 -0.05  2.67    
ISOYJ053513.46-053502.8  II  7.28 -0.06  2.04    
ISOYJ053513.57-053508.1  II  5.73  0.14  1.56    
ISOYJ053514.66-050312.6 III  7.66  0.05  2.66    
ISOYJ053514.88-055142.2 III  4.27 -0.04  2.78    
ISOYJ053515.48-052722.7 III  6.54  0.04  3.13    
ISOYJ053515.49-053511.9 III  5.76  0.05  2.11    
ISOYJ053515.52-055316.2  II 10.4  -0.17  3.61    
ISOYJ053515.56-045308.1  II 13.2  -0.12  3.48    
ISOYJ053515.65-055214.6 III  8.67  0.18  2.60    
ISOYJ053515.76-052309.9 III  9.90  0.02  1.26    
ISOYJ053516.33-052932.7   I 16.8  -0.19  2.72    
ISOYJ053516.98-053246.4 III  3.77  0.02  1.21    
ISOYJ053517.10-051900.8 III 17.5   0.12  2.08    
ISOYJ053517.21-044113.6 III  1.05 -0.02  1.18    
ISOYJ053517.35-052235.8  II  7.10 -0.07  1.87    
ISOYJ053517.40-045957.2   I  3.00  0.06  1.56 b    
ISOYJ053517.53-051929.0 III  6.72  0.05  3.40    
ISOYJ053517.54-051613.1 III  4.06  0.11  3.12    
ISOYJ053517.97-054937.5 III  6.27  0.02  1.45    
ISOYJ053518.03-052205.4 III  5.63  0.06  1.31 a   
ISOYJ053518.23-051745.0  II  3.28  0.06  3.42    
ISOYJ053518.29-050805.0 III  4.85  0.05  2.92    
ISOYJ053518.70-051801.8  II  7.37  0.14  2.28    
ISOYJ053519.86-053103.8  II  4.23 -0.07  2.30    
ISOYJ053520.02-052911.9  II  2.79  0.07  1.69    
ISOYJ053520.06-050358.5 III 12.4  -0.12  1.29    
ISOYJ053520.19-052308.6 III  9.02 -0.05  2.16    
ISOYJ053520.29-054639.9 III  7.90  0.02  1.22    
ISOYJ053520.72-051926.5   I 22.2  -0.06  4.09    
ISOYJ053521.38-050942.3  II  3.79 -0.13  3.85    
ISOYJ053521.62-052325.8 III 13.7  -0.12  2.54    
ISOYJ053522.10-051857.6   I  5.78 -0.08  2.27    
ISOYJ053522.32-044133.3  II 10.3  -0.11  1.82    
ISOYJ053522.73-051838.2 III  5.75 -0.06  2.77    
ISOYJ053522.98-051521.8 III  4.32 -0.06  1.95    
ISOYJ053523.04-052941.5 III  2.94 -0.12  1.88    
ISOYJ053523.18-052228.3  II  8.33 -0.12  2.02    
ISOYJ053523.97-055942.0 III 18.7   0.05  3.51    
ISOYJ053524.33-050120.5 III 14.7   0.05  2.68    
ISOYJ053524.34-052232.3  II 18.9   0.14  2.54    
ISOYJ053524.62-052104.2  II 16.8  -0.14  2.34    
ISOYJ053524.67-044943.0 III 17.2   0.05  3.96    
ISOYJ053524.73-051030.1   I  4.37 -0.08  1.91    
ISOYJ053525.18-050509.3   I  5.64  0.13  1.59    
ISOYJ053526.06-052121.0 III  2.58  0.02  1.40    
ISOYJ053526.47-053016.4  II  3.70  0.07  1.92    
ISOYJ053526.88-044730.7 III  3.91 -0.01  1.08    
ISOYJ053527.00-054845.8 III 11.3   0.05  3.70    
ISOYJ053527.27-050527.0 III 17.9  -0.12  1.96    
ISOYJ053527.66-054255.1  II 12.3  -0.06  1.74    
ISOYJ053528.19-050341.2   I 23.5  -0.25  2.66    
ISOYJ053529.65-052002.2 III  2.44 -0.05  3.70    
ISOYJ053530.61-045936.1  II  8.57 -0.14  1.99    
ISOYJ053532.67-054528.4  II  2.53 -0.06  2.56    
ISOYJ053532.71-045011.9  II 14.4  -0.13  3.36    
ISOYJ053532.96-051204.7  II  1.30  0.06  3.02    
ISOYJ053533.34-051145.6 III 16.2  -0.11  1.59    
ISOYJ053533.60-052209.8 III 21.5   0.12  4.66    
ISOYJ053534.03-055505.8 III 11.5   0.05  2.87    
ISOYJ053535.16-051946.9 III  4.12 -0.10  2.52    
ISOYJ053535.22-044739.6  II 10.2   0.07  1.73    
ISOYJ053536.49-044259.2 III  2.46  0.07  1.42    
ISOYJ053536.50-052009.4 III  9.87  0.04  3.35    
ISOYJ053538.56-050803.4  II 16.8   0.17  3.03    
ISOYJ053539.07-052025.7 III  4.51  0.01  1.29    
ISOYJ053539.49-044019.3 III  3.31 -0.02  1.17    
ISOYJ053539.74-045141.7 III  3.05 -0.06  2.64    
ISOYJ053539.77-044024.3  II 17.9   0.07  1.94    
ISOYJ053540.15-053723.7 III  6.31  0.11  2.06    
ISOYJ053541.70-052014.9 III  6.67  0.05  2.11    
ISOYJ053541.79-045027.7 III 24.8   0.02  1.23    
ISOYJ053542.01-051011.5  II  8.21 -0.05  2.78    
ISOYJ053544.09-050837.6  II  4.46 -0.25  2.91    
ISOYJ053545.32-044334.9 III  2.36  0.05  2.17    
ISOYJ053546.23-051808.6  II  9.71 -0.11  4.65    
ISOYJ053547.80-051030.8 III  2.26 -0.05  3.70    
ISOYJ053551.07-051508.9 III  9.36  0.08  2.17    
ISOYJ053552.10-044915.1  II  3.76  0.11  2.27    
ISOYJ053553.21-044734.7 III  1.73 -0.05  3.69    
ISOYJ053554.63-052707.5 III  8.45 -0.07  1.37    
ISOYJ053556.10-052533.0  II  5.17  0.17  3.19    
ISOYJ053558.94-053253.9  II  8.31  0.17  2.47    
ISOYJ053559.17-053552.7 III 19.0   0.01  1.24    
ISOYJ053605.95-050041.2 III  3.56 -0.04  1.27 a   
ISOYJ053606.67-045512.1  II  1.66  0.07  1.73    
ISOYJ053606.99-051334.2  II  2.65  0.26  2.39    
ISOYJ053609.28-045000.8  II 15.2   0.07  1.73    
ISOYJ053612.32-045819.0 III  4.09  0.06  3.46    
ISOYJ053614.94-051533.7 III  4.72  0.05  2.35 

